Gas dynamics around a Jupiter-mass planet I. Influence of protoplanetary disk properties

Giant planets grow and acquire their gas envelope during the disk phase. At the time of the discovery of giant planets in their host disk, it is important to understand the interplay between the host disk and the envelope and circum-planetary disk properties of the planet. Our aim is to investigate the dynamical and physical structure of the gas in the vicinity of a Jupiter-mass planet and study how protoplanetary disk propertiesy, determine the planetary system as well as the accretion rate inside the planet's Hill sphere.We ran global 3D simulations with the grid-based code fargOCA, using a fully radiative equation of state and a dust-to-gas ratio of 0.01. We explored three models. The nominal one features a disk with surface density, Sigma, corresponding to the MMSN at the planet's location, characterised by an alpha viscosity value of 0.004. The second model has a surface density ten times smaller than the nominal one and the same viscosity. In the third model, we also reduced the viscosity value by a factor of 10. During gap formation gas is heated by compression and cools according to opacity, density, and temperature values. In the analysis of our disks, we find that the gas flowing into the Hill sphere is approximately scaled as the product Sigma nu , as expected from viscous transport while The accretion rate is scaled as sqrt(Sigma nu ).Previous studies have shown that pressure or rotationally supported structures are formed around giant planets, depending on the equation of state (EoS) or on the opacity. In the case of a fully radiative EoS and a constant dust to gas ratio of 0.01, we find that low-mass and low-viscosity circum-stellar disks favour the formation of a rotationally supported circum-planetary disk. Gas accretion leading to the doubling time of the planetary system >10^5 years has only been found in the case of a low-viscosity disk.

==> FigGlobalDisk/Ene.py <==
import numpy as np
import math as mt
import matplotlib.pyplot as plt
import matplotlib.colors as colors


#from mpl_toolkits.mplot3d import Axes3D 

R0scale = 5.2
# Fargo units  useful to move from code units to c.g.s.
AU     = 1.496e13  # Astronomical Unit in [cm] 
GRAVC  = 6.67e-8    # Gravitation Constant in [cm3/g/s2]
XMSOL  = 1.989e33  # Solar Mass in [gr]
XMSTAR = 1.0       # Amount of Solar Masses
RGAS     = 8.314e+07  # Gas Constant
R0     = R0scale*AU    # Unit of distance in cm
SURF0   = (R0*R0) #  surface in cm**2
VOL0    = SURF0*R0 # Volume in cm**3
TIME0  = (mt.sqrt(VOL0 / GRAVC / (XMSTAR*XMSOL)))  # time unit in s
V0     = (R0 / TIME0)  # Velocity in cm/s
XM0    = (XMSOL * XMSTAR)  # Mass unit in g
SIGMA0   = (XM0 / SURF0)  # Density unit in g/cm**2
RHO0   = (XM0 / VOL0)  # Density unit in g/cm**3
TEMP0 =  V0*V0/RGAS  # Temperature unit in Kelvin
gamma = 1.41
MU  = 2.3  # Mean molecular weight 
R = 1   # Universal Gas Constant in code units 

cv =  R/MU/(gamma-1.0);

ratio = 1.0
fig, ax = plt.subplots(ncols=2,nrows=3,figsize=(8,12)) #sharey=True, sharex=True)
fig.tight_layout()
plt.subplots_adjust(wspace=0.22)
#plt.subplots_adjust(hspace=0.25)
fig.subplots_adjust(left=0.01,right=0.92,bottom=0.13)

xmin=1.2
ax[0,0].set_xlim(-xmin,xmin)
ax[0,0].set_ylim(-xmin,xmin)
ax[1,0].set_xlim(-xmin,xmin)
ax[1,0].set_ylim(-xmin,xmin)

ax[2,0].set_xlim(-xmin,xmin)
ax[2,0].set_ylim(-xmin,xmin)




spherical = 0
cartesian  = 1
sigmamin = -14 # for vmin in im
sigmamax = -10 # for vmax in im
tempmin = 20.
tempmax =1000.
r_Hill = 0.069
mplanet = 1.e-3
smooth = 0.1*r_Hill

G = 1
Omegap = mt.sqrt(1+mplanet)
plotdens = 0  # choose 1 if you want a density plot

topdir = '/home/elena/Collaborazioni/Morby/3DStreamlines/'
direct = [topdir+'JupiterFig1cLL19/',topdir+'LowMass/Out18Sm01/',topdir+'LowMassLowVisc']

numfile = [50,18,50]

title=['N','Lm','LmLv']

posit=[3.7,2.3,1]

sca=[0.25,0.5,1.5]

for folder,num,i,jj,tit,pos in zip(direct,numfile,range(0,3),sca,title,posit):
    dire = folder+'/Data/Target/'
    mm = np.loadtxt(dire+'rad.dat')
    radii = mm[:]
    mm =  np.loadtxt(dire+'theta.dat')
    azim = mm[:]
    mm =  np.loadtxt(dire+'phi.dat')
    colat = mm[:]

    nflir = len(radii)
    nflith = len(azim)
    nfliz = len(colat)

    print('Dimensions of the problem:',nflir,nflith,nfliz)




    vrad_grid = np.fromfile(dire+'gasvrad'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
    vtheta_grid = np.fromfile(dire+'gasvtheta'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
    vphi_grid =  np.fromfile(dire+'gasvphi'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
   

    vx =  np.fromfile(dire+'gasvx'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
    vy =  np.fromfile(dire+'gasvy'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
    vz =  np.fromfile(dire+'gasvz'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
 
   
    rhot_grid = np.fromfile(dire+'gasdens'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
    temp_grid = np.fromfile(dire+'gastemper'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
    ang_mom_grid = np.fromfile(dire+'specangmom'+str(num)+'.dat').reshape(nflir,nfliz,nflith)

    sound_speed=np.where(temp_grid>0,np.sqrt((gamma-1)*cv*temp_grid),0)
    
    
             
    if spherical :
        vx = np.zeros(shape=(nflir,nfliz,nflith))
        vy = np.zeros(shape=(nflir,nfliz,nflith))
        vz =  np.zeros(shape=(nflir,nfliz,nflith))
        
        print('Compute velocities in cartesian coordinates')
        for i in range(0,nflir):
            for h in range(0,nfliz):
                for j in range(0,nflith):
                    vx[i,h,j]  = vrad_grid[i,h,j]*np.cos(azim[j])*np.sin(colat[h])-vtheta_grid[i,h,j]*np.sin(azim[j])*np.sin(colat[h])+vphi_grid[i,h,j]*np.cos(azim[j])*np.cos(colat[h])
                    vy[i,h,j] = vrad_grid[i,h,j]*np.sin(azim[j])*np.sin(colat[h])+vtheta_grid[i,h,j]*np.cos(azim[j])*np.sin(colat[h])+vphi_grid[i,h,j]*np.sin(azim[j])*np.cos(colat[h])
                    vz[i,h,j] = vrad_grid[i,h,j]*np.cos(colat[h])-vphi_grid[i,h,j]*np.sin(colat[h])
                    
    flow_rad_grid = vrad_grid*rhot_grid
    flow_phi_grid = vphi_grid*rhot_grid




    vp_mean = flow_phi_grid.mean(axis=-1)
    vr_mean = flow_rad_grid.mean(axis=-1)
    rhot_mean = rhot_grid.mean(axis=-1)
    temp_mean = temp_grid.mean(axis=-1)
    sound_speed_mean = sound_speed.mean(axis=-1)
    ang_mom_mean =  ang_mom_grid.mean(axis=-1)
    print('Min and max of ang mom normalized over Keplerian:',ang_mom_mean.min(),ang_mom_mean.max())

    vp_mean /= rhot_mean  # Weight polar flow with averaged density
    vr_mean /= rhot_mean  # Weight radial flow with averaged density

   
    step = 4
    col,radius = np.meshgrid(colat,radii)
    X = radius*np.sin(col)
    Z = radius*np.cos(col)
    x = X[::step,::step]/r_Hill
    z = Z[::step,::step]/r_Hill
    R=np.sqrt(X*X+Z*Z)+1e-16
    vx_vert = +vp_mean*Z/R+vr_mean*X/R
    vz_vert =  -vp_mean*X/R+vr_mean*Z/R
    vx_plot = vx_vert[::step,::step]
    vz_plot = vz_vert[::step,::step]


# For the kinetic energy we need non azimuthally averaged non density wighted values

    vx_non_weight = vphi_grid.mean(axis=-1)*Z/R+vrad_grid.mean(axis=-1)*X/R
    vz_non_weight = -vphi_grid.mean(axis=-1)*X/R+vrad_grid.mean(axis=-1)*Z/R

#kinetic_ene = 0.5*(vx_vert*vx_vert+vz_vert*vz_vert)
    kinetic_ene = 0.5*(vx_non_weight*vx_non_weight+vz_non_weight*vz_non_weight)


    pot_rhill = G*mplanet/r_Hill + 1.5*r_Hill*r_Hill
    distance = R
    rsmooth = distance/smooth
    pot_smoothed = -(G*mplanet/distance)*(pow(rsmooth,4.0)-2.*pow(rsmooth,3.0)+2.*rsmooth);
    potential_energy =np.where(distance < smooth, pot_smoothed,-G*mplanet/distance)

    ene_grid = cv*temp_grid.mean(axis=-1)+kinetic_ene+potential_energy- 1.5*X*X


    X /=r_Hill
    Z /=r_Hill

    plotdens = 0
    norm = abs(vz_plot)/sound_speed_mean[::step,::step]  # np.sqrt(vx_plot*vx_plot+vz_plot*vz_plot)
    print('Min and max of vz/sound_speed',norm.min(),norm.max())
    if plotdens:
        im=ax[i,1].pcolormesh(X,Z,np.log10(rhot_mean*RHO0),cmap='terrain',vmin=sigmamin,vmax=sigmamax)  #shading='nearest')
    else:
        im=ax[i,1].pcolormesh(X,Z,np.log10(temp_mean*TEMP0),cmap='coolwarm',vmin=mt.log10(tempmin),vmax=mt.log10(tempmax)) 
 
  
    NORMZ = colors.Normalize(vmin=0, vmax=2)  # cmap=PRGn  gist_ncar  Dark2_r
    
    im2=ax[i,1].quiver(x,z,vx_plot,vz_plot,norm,cmap='seismic',norm=NORMZ,scale_units='xy', scale=jj)    #RdGy
    ax[i,1].set_aspect(ratio)
    cont=ax[i,1].contour(X,Z,ang_mom_mean, levels=[0.3,0.6,0.8],linewidths=1.5,colors=('w', 'w', 'w'))          #,cmap='copper')  
    ax[i,1].clabel(cont,fmt='%3.1f', colors='white', fontsize=10)                                  #levels=[0],cmap='coppe')
 #   ax[i,1].set_title(tit,loc='left')
    plt.text(0.9,pos,tit)

# Midplane plot
    azimuth,rad = np.meshgrid(azim,radii)
    X=rad*np.cos(azimuth)
    Y=rad*np.sin(azimuth)

    kinetic_ene = 0.5*(vx[:,nfliz-1,:]*vx[:,nfliz-1,:]+vy[:,nfliz-1,:]*vy[:,nfliz-1,:])


    pot_rhill = G*mplanet/r_Hill + 1.5*r_Hill*r_Hill
    distance = np.sqrt(X*X+Y*Y)
    rsmooth = distance/smooth
    pot_smoothed = -(G*mplanet/distance)*(pow(rsmooth,4.0)-2.*pow(rsmooth,3.0)+2.*rsmooth);
    potential_energy =np.where(distance < smooth, pot_smoothed,-G*mplanet/distance)



    ene_grid =-1.5*X*X+potential_energy+1.0*kinetic_ene+cv*temp_grid[:,nfliz-1,:]
    ene_grid2 = -1.5*X*X+potential_energy+1.0*kinetic_ene
    print('Ene midplane min and max',ene_grid.min(),ene_grid.max())
    X /=r_Hill
    Y/=r_Hill
#    cont =ax[i,0].contour(X,Y,ene_grid,levels=[-0.025,-0.01],linewidths=0.8,colors=('k', 'k'))  #cmap='copper')
 #   cont2 = ax[i,0].contour(X,Y,ene_grid2,levels=[-0.02,-0.01],linewidths=0.8,colors=('k', 'k'))
#    ax[i,0].clabel(cont,fmt='%5.3f', colors='black', fontsize=7)

#cont=ax[0].contour(X,Y,ene_grid2,levels=[-0.05,-0.025,-0.015],clinewidths=2,cmap='copper')


    space = 6
    x = X[::space,:-1:space]
    y = Y[::space,:-1:space]
    vx_plot = vx[::space,nfliz-2,:-1:space]
    vy_plot = vy[::space,nfliz-2,:-1:space]

    norm = np.sqrt(vx_plot*vx_plot+vy_plot*vy_plot)/sound_speed[::space,nfliz-2,::space] 
    plotdens = 1         
    if plotdens:
        im3=ax[i,0].pcolormesh(X,Y,np.log10(rhot_grid[:,nfliz-1,:]*RHO0),cmap='terrain',vmin=sigmamin,vmax=sigmamax)   #,shading='nearest')
    else:
        im3=ax[i,0].pcolormesh(X,Y,np.log10(temp_grid[:,nfliz-1,:]*TEMP0),cmap='coolwarm',vmin=mt.log10(tempmin),vmax=mt.log10(tempmax))  
  #  im=ax[0].pcolormesh(X,Y,ene_grid,cmap='copper',vmin=ene_grid.min(),vmax=ene_grid.max())
    NORMZ = colors.Normalize(vmin=0, vmax=2) 
    ax[i,0].quiver(x,y,vx_plot,vy_plot,norm,cmap='seismic',norm=NORMZ,units='xy',scale=0.9) #  color='white',units='xy',scale=0.9)
    ax[i,0].set_aspect(ratio)

    dire = folder+'/Data/Transit/T25/'
    dire1 = folder+'/Data/Transit/T25z0/'
    datatoplot = [dire+'stream3Dini0.81.dat',dire+'stream3Dini0.80.6.dat',dire+'stream3Dini0.80.03.dat',dire+'stream3Dini0.80.01.dat',dire+'stream3Dini0.90.1.dat',dire+'stream3Dini0.80.8.dat',dire+'stream3Dini0.80.83.dat',dire+'stream3Dini0.90.35.dat']
#plt.show()

    col = ['darkblue','c','violet','brown','orange','m','green','k']
    for j,kk in zip(datatoplot,col):
        nn = np.loadtxt(j)

        time = nn[0]
        xstr=nn[1]
        ystr=nn[2]
        zstr=nn[3]
  
    
        ax[i,0].plot(xstr,ystr,color=kk,marker=".", markersize=8)
        dista = mt.sqrt(xstr**2+ystr**2)
        dista3D = mt.sqrt(xstr**2+ystr**2+zstr*zstr)
        #print('Dista on x y, dista3D',dista,dista3D)
        ax[i,1].plot(dista,zstr,color=kk,marker=".", markersize=8)

    datatoplot = [dire1+'stream3D0.81.dat',dire1+'stream3D0.80.6.dat',dire1+'stream3D0.80.03.dat',dire1+'stream3D0.80.01.dat',dire1+'stream3D0.90.1.dat',dire1+'stream3D0.80.8.dat',dire1+'stream3D0.80.83.dat',dire1+'stream3D0.90.35.dat']

    for j,kk in zip(datatoplot,col):
        nn = np.loadtxt(j)

        time = nn[:,0]
        xstr=nn[:,1]
        ystr=nn[:,2]
        zstr=nn[:,3]
  
    
        ax[i,0].plot(xstr,ystr,color=kk,linewidth=0.8)
    
    dire1 = folder+'/Data/Transit/T25z0back/'
    # dire1+'stream3D0.81.dat',
    datatoplot = [dire1+'stream3D0.81.dat',dire1+'stream3D0.80.6.dat',dire1+'stream3D0.80.03.dat',dire1+'stream3D0.80.01.dat',dire1+'stream3D0.90.1.dat',dire1+'stream3D0.80.8.dat',dire1+'stream3D0.80.83.dat',dire1+'stream3D0.90.35.dat']

    for j,kk in zip(datatoplot,col):
        nn = np.loadtxt(j)

        time = nn[:,0]
        xstr=nn[:,1]
        ystr=nn[:,2]
        zstr=nn[:,3]
  
    
        ax[i,0].plot(xstr,ystr,color=kk,linestyle='dashed',linewidth=0.8)



# add labels
ls = 10  # labelsize    
y_label=['y [$R_H$]','z [$R_H$]','y [$R_H$]','z [$R_H$]','y [$R_H$]','z [$R_H$]']
x_label= ['' , '', '', '', 'x [$R_H$]','$\\tilde R [R_H]$']
for i,j,axs,k in zip(y_label,x_label,ax.flat,range(0,6)):
     axs.set(xlabel=j, ylabel=i)
     axs.yaxis.label.set_size(ls)
     axs.xaxis.label.set_size(ls)
     axs.xaxis.set_tick_params(labelsize=ls)
     axs.yaxis.set_tick_params(labelsize=ls)
 #   timetext = 't='+str(int(physical_time[k]*timefactor))+' yr'
 #   ax.set_title(timetext,fontsize=11,color='black')


# add colorbars ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#fig.subplots_adjust(left=0.06,right=0.9,bottom=0.13)

cbar_ax = fig.add_axes([0.93, 0.45, 0.01, 0.2])# format : left, bottom, width, height;
                                                  # all given as fractions

cbar = fig.colorbar(im,cax=cbar_ax,ticks=[1,2,3])
tick_font_size = 8
cbar.ax.tick_params(rotation=90)
cbar.ax.tick_params(labelsize=tick_font_size)
cbar.set_label('$\\log T [^{\circ}K]$',fontsize=ls)


cbar_ax2 = fig.add_axes([0.93, 0.75, 0.01, 0.2])# format : left, bottom, width, height;


cbar2 = fig.colorbar(im2, cax=cbar_ax2,ticks=[0,1,2],) 
cbar2.ax.tick_params(rotation=90)
cbar2.ax.tick_params(labelsize=tick_font_size)
cbar2.set_label('$|v|/c_s$',fontsize=ls)            # all given as fractions


#cbar_ax3 = fig.add_axes([0.93, 0.68, 0.01, 0.2])# format : left, bottom, width, height;
cbar_ax3 = fig.add_axes([0.4, 0.45, 0.01, 0.2])
cbar3 = fig.colorbar(im3, cax=cbar_ax3,ticks=[-14,-12,-10]) 
cbar3.ax.tick_params(rotation=90)
cbar3.ax.tick_params(labelsize=tick_font_size)
cbar3.set_label('$\\log(\\rho) [g/cm^3]$',fontsize=ls)

if plotdens:
    plt.savefig('figSliceSPhericalDens.png',dpi=200,bbox_inches='tight')
else:
    plt.savefig('figSliceSPherical.png',dpi=200,bbox_inches='tight')






==> FigGlobalDisk/Lm/Ene.py <==
import numpy as np
import math as mt
import matplotlib.pyplot as plt
import matplotlib.colors as colors

#from mpl_toolkits.mplot3d import Axes3D 

R0scale = 5.2
# Fargo units  useful to move from code units to c.g.s.
AU     = 1.496e13  # Astronomical Unit in [cm] 
GRAVC  = 6.67e-8    # Gravitation Constant in [cm3/g/s2]
XMSOL  = 1.989e33  # Solar Mass in [gr]
XMSTAR = 1.0       # Amount of Solar Masses
RGAS     = 8.314e+07  # Gas Constant
R0     = R0scale*AU    # Unit of distance in cm
SURF0   = (R0*R0) #  surface in cm**2
VOL0    = SURF0*R0 # Volume in cm**3
TIME0  = (mt.sqrt(VOL0 / GRAVC / (XMSTAR*XMSOL)))  # time unit in s
V0     = (R0 / TIME0)  # Velocity in cm/s
XM0    = (XMSOL * XMSTAR)  # Mass unit in g
SIGMA0   = (XM0 / SURF0)  # Density unit in g/cm**2
RHO0   = (XM0 / VOL0)  # Density unit in g/cm**3
TEMP0 =  V0*V0/RGAS  # Temperature unit in Kelvin
gamma = 1.41
MU  = 2.3  # Mean molecular weight 
R = 1   # Universal Gas Constant in code units 

cv =  R/MU/(gamma-1.0);

ratio = 1.0
fig, ax = plt.subplots(ncols=2,nrows=1,figsize=(5,4)) #sharey=True, sharex=True)
fig.tight_layout()
#plt.subplots_adjust(wspace=0.22)
#plt.subplots_adjust(hspace=0.25)
fig.subplots_adjust(left=0.06,right=0.92,bottom=0.13)

xmin=1.2
ax[0].set_xlim(-xmin,xmin)
ax[0].set_ylim(-xmin,xmin)


r_Hill = 0.069
mplanet = 1.e-3
smooth = 0.1*r_Hill

G = 1
Omegap = mt.sqrt(1+mplanet)
plotdens = 0  # choose 1 if you want a density plot

dire = './Data/Target/'
mm = np.loadtxt(dire+'rad.dat')
radii = mm[:]
mm =  np.loadtxt(dire+'theta.dat')
azim = mm[:]
mm =  np.loadtxt(dire+'phi.dat')
colat = mm[:]

nflir = len(radii)
nflith = len(azim)
nfliz = len(colat)

print('Dimensions of the problem:',nflir,nflith,nfliz)

spherical = 0
cartesian  = 1
num = 18
sigmamin = -15 # for vmin in im
sigmamax = -8  # for vmax in im
tempmin = 10.
tempmax =1000.


vrad_grid = np.fromfile(dire+'gasvrad'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vtheta_grid = np.fromfile(dire+'gasvtheta'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vphi_grid =  np.fromfile(dire+'gasvphi'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
   

vx =  np.fromfile(dire+'gasvx'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vy =  np.fromfile(dire+'gasvy'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vz =  np.fromfile(dire+'gasvz'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
 
   
rhot_grid = np.fromfile(dire+'gasdens'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
temp_grid = np.fromfile(dire+'gastemper'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
ang_mom_grid = np.fromfile(dire+'specangmom'+str(num)+'.dat').reshape(nflir,nfliz,nflith)

sound_speed = np.sqrt((gamma-1)*temp_grid*cv)

print('Diminsions of temp grid:',temp_grid.shape)

if spherical :
   vx = np.zeros(shape=(nflir,nfliz,nflith))
   vy = np.zeros(shape=(nflir,nfliz,nflith))
   vz =  np.zeros(shape=(nflir,nfliz,nflith))
  
   print('Compute velocities in cartesian coordinates')
   for i in range(0,nflir):
      for h in range(0,nfliz):
         for j in range(0,nflith):
            vx[i,h,j]  = vrad_grid[i,h,j]*np.cos(azim[j])*np.sin(colat[h])-vtheta_grid[i,h,j]*np.sin(azim[j])*np.sin(colat[h])+vphi_grid[i,h,j]*np.cos(azim[j])*np.cos(colat[h])
            vy[i,h,j] = vrad_grid[i,h,j]*np.sin(azim[j])*np.sin(colat[h])+vtheta_grid[i,h,j]*np.cos(azim[j])*np.sin(colat[h])+vphi_grid[i,h,j]*np.sin(azim[j])*np.cos(colat[h])
            vz[i,h,j] = vrad_grid[i,h,j]*np.cos(colat[h])-vphi_grid[i,h,j]*np.sin(colat[h])
          
flow_rad_grid = vrad_grid*rhot_grid
flow_phi_grid = vphi_grid*rhot_grid




vp_mean = flow_phi_grid.mean(axis=-1)
vr_mean = flow_rad_grid.mean(axis=-1)
rhot_mean = rhot_grid.mean(axis=-1)
temp_mean = temp_grid.mean(axis=-1)
sound_speed_mean = sound_speed.mean(axis=-1)
ang_mom_mean =  ang_mom_grid.mean(axis=-1)
print('Min and max of ang mom normalized over Keplerian:',ang_mom_mean.min(),ang_mom_mean.max())

vp_mean /= rhot_mean  # Weight polar flow with averaged density
vr_mean /= rhot_mean  # Weight radial flow with averaged density

vp_mean /=sound_speed_mean
vr_mean /=sound_speed_mean

#vp_mean = vphi_grid[:,:,(int)(nflith/2)]
#vr_mean = vrad_grid[:,:,(int)(nflith/2)]
#rhot_mean = rhot_grid[:,:,(int)(nflith/2)]

col,radius = np.meshgrid(colat,radii)
X = radius*np.sin(col)
Z = radius*np.cos(col)
x = X[::2,::2]/r_Hill
z = Z[::2,::2]/r_Hill
R=np.sqrt(X*X+Z*Z)+1e-16
vx_vert = +vp_mean*Z/R+vr_mean*X/R
vz_vert =  -vp_mean*X/R+vr_mean*Z/R
vx_plot = vx_vert[::2,::2]
vz_plot = vz_vert[::2,::2]


# For the kinetic energy we need non azimuthally averaged non density wighted values

vx_non_weight = vphi_grid.mean(axis=-1)*Z/R+vrad_grid.mean(axis=-1)*X/R
vz_non_weight = -vphi_grid.mean(axis=-1)*X/R+vrad_grid.mean(axis=-1)*Z/R

#kinetic_ene = 0.5*(vx_vert*vx_vert+vz_vert*vz_vert)
kinetic_ene = 0.5*(vx_non_weight*vx_non_weight+vz_non_weight*vz_non_weight)


pot_rhill = G*mplanet/r_Hill + 1.5*r_Hill*r_Hill
distance = R
rsmooth = distance/smooth
pot_smoothed = -(G*mplanet/distance)*(pow(rsmooth,4.0)-2.*pow(rsmooth,3.0)+2.*rsmooth);
potential_energy =np.where(distance < smooth, pot_smoothed,-G*mplanet/distance)


print(kinetic_ene.shape,potential_energy.shape)
ene_grid = cv*temp_grid.mean(axis=-1)+kinetic_ene+potential_energy- 1.5*X*X
#ene_grid[:,:] +=pot_rhill

X /=r_Hill
Z /=r_Hill

norm = vz_plot/sound_speed_mean[::2,::2]  # np.sqrt(vx_plot*vx_plot+vz_plot*vz_plot)
if plotdens:
 im=ax[1].pcolormesh(X,Z,np.log10(rhot_mean*RHO0),cmap='viridis',vmin=sigmamin,vmax=sigmamax)  #shading='nearest')
else:
 im=ax[1].pcolormesh(X,Z,np.log10(temp_mean*TEMP0),cmap='coolwarm',vmin=mt.log10(tempmin),vmax=mt.log10(tempmax)) 
 # im = ax[1].pcolormesh(X,Z,ang_mom_mean,cmap='coolwarm',vmin=0,vmax=1)
  
NORMZ = colors.Normalize(vmin=-2.0, vmax=2.0)
im2=ax[1].quiver(x,z,vx_plot,vz_plot,norm,cmap='PRGn',norm=NORMZ,scale_units='xy', scale=20)    #RdGy
ax[1].set_aspect(ratio)
cont=ax[1].contour(X,Z,ang_mom_mean, levels=[0.3,0.6,0.8],linewidths=0.8,colors=('k', 'k', 'k'))          #,cmap='copper')  
ax[1].clabel(cont,fmt='%3.1f', colors='black', fontsize=7)                                  #levels=[0],cmap='coppe')


# Midplane plot
azimuth,rad = np.meshgrid(azim,radii)
X=rad*np.cos(azimuth)
Y=rad*np.sin(azimuth)

kinetic_ene = 0.5*(vx[:,nfliz-1,:]*vx[:,nfliz-1,:]+vy[:,nfliz-1,:]*vy[:,nfliz-1,:])


pot_rhill = G*mplanet/r_Hill + 1.5*r_Hill*r_Hill
distance = np.sqrt(X*X+Y*Y)
rsmooth = distance/smooth
pot_smoothed = -(G*mplanet/distance)*(pow(rsmooth,4.0)-2.*pow(rsmooth,3.0)+2.*rsmooth);
potential_energy =np.where(distance < smooth, pot_smoothed,-G*mplanet/distance)


print(kinetic_ene.shape,potential_energy.shape)
ene_grid = cv*temp_grid[:,nfliz-1,:]+kinetic_ene+potential_energy
#ene_grid[:,:] +=pot_rhill



ene_grid =-1.5*X*X+potential_energy+1.0*kinetic_ene+cv*temp_grid[:,nfliz-1,:]
ene_grid2 = -1.5*X*X+potential_energy+1.0*kinetic_ene
print('Ene midplane min and max',ene_grid.min(),ene_grid.max())
X /=r_Hill
Y/=r_Hill
cont =ax[0].contour(X,Y,ene_grid,levels=[-0.03,-0.01],linewidths=0.8,colors=('k', 'k'))  #cmap='copper')
ax[0].clabel(cont,fmt='%5.3f', colors='black', fontsize=7)

#cont=ax[0].contour(X,Y,ene_grid2,levels=[-0.05,-0.025,-0.015],clinewidths=2,cmap='copper')


space = 4
x = X[::space,:-1:space]
y = Y[::space,:-1:space]
vx_plot = vx[::space,nfliz-1,:-1:space]
vy_plot = vy[::space,nfliz-1,:-1:space]

for i in range(0,nflir):
   for j in range(0,nflith):
      if(rhot_grid[i,nfliz-2,j] < 0):
         print(i,j,rhot_grid[i,nfliz-1,j])
         
if plotdens:
   im=ax[0].pcolormesh(X,Y,np.log10(rhot_grid[:,nfliz-1,:]*RHO0),cmap='viridis',vmin=sigmamin,vmax=sigmamax)   #,shading='nearest')
else:
   im=ax[0].pcolormesh(X,Y,np.log10(temp_grid[:,nfliz-1,:]*TEMP0),cmap='coolwarm',vmin=mt.log10(tempmin),vmax=mt.log10(tempmax))  
  #  im=ax[0].pcolormesh(X,Y,ene_grid,cmap='copper',vmin=ene_grid.min(),vmax=ene_grid.max())
ax[0].quiver(x,y,vx_plot,vy_plot,color='grey',units='xy',scale=0.9)
ax[0].set_aspect(ratio)





# add labels
y_label=['y [$R_H$]','z [$R_H$]']
x_label= ['x [$R_H$]','$\\tilde R [R_H]$']
for i,j,axs,k in zip(y_label,x_label,ax.flat,range(0,2)):
    axs.set(xlabel=j, ylabel=i)
    axs.yaxis.label.set_size(6)
    axs.xaxis.label.set_size(6)
    axs.xaxis.set_tick_params(labelsize=6)
    axs.yaxis.set_tick_params(labelsize=6)
 #   timetext = 't='+str(int(physical_time[k]*timefactor))+' yr'
 #   ax.set_title(timetext,fontsize=11,color='black')


# add colorbars ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
fig.subplots_adjust(left=0.06,right=0.9,bottom=0.13)

cbar_ax = fig.add_axes([0.93, 0.25, 0.01, 0.25])# format : left, bottom, width, height;
                                                  # all given as fractions

cbar = fig.colorbar(im,cax=cbar_ax,ticks=[1,2,3])
tick_font_size = 6
cbar.ax.tick_params(rotation=90)
cbar.ax.tick_params(labelsize=tick_font_size)
if plotdens:
   cbar.set_label('$\\log(\\rho) [g/cm^3]$',fontsize=7)
else:
   cbar.set_label('$\\log T [^{\circ}K]$',fontsize=7)


cbar_ax2 = fig.add_axes([0.93, 0.6, 0.01, 0.25])# format : left, bottom, width, height;
tick_font_size2 = 6

cbar2 = fig.colorbar(im2, cax=cbar_ax2,ticks=[-2,-1, 0, 1,2],) 
cbar2.ax.tick_params(rotation=90)
cbar2.ax.tick_params(labelsize=tick_font_size2)
cbar2.set_label('$<v_z>_{\\rho}/c_s$',fontsize=7)                                        # all given as fractions

dire = './Data/Transit/T25/'
dire1 = './Data/Transit/T25z0/'
datatoplot = [dire+'stream3Dini0.81.dat',dire+'stream3Dini0.80.6.dat',dire+'stream3Dini0.80.03.dat',dire+'stream3Dini0.80.01.dat',dire+'stream3Dini0.90.1.dat',dire+'stream3Dini0.80.8.dat',dire+'stream3Dini0.80.83.dat',dire+'stream3Dini0.90.35.dat']
#plt.show()

col = ['yellow','c','violet','brown','orange','m','green','k']
for j,kk in zip(datatoplot,col):
    nn = np.loadtxt(j)

    time = nn[0]
    xstr=nn[1]
    ystr=nn[2]
    zstr=nn[3]
  
    
    ax[0].plot(xstr,ystr,color=kk,marker=".", markersize=8)
    dista = mt.sqrt(xstr**2+ystr**2)
    dista3D = mt.sqrt(xstr**2+ystr**2+zstr*zstr)
    print('Dista on x y, dista3D',dista,dista3D)
    ax[1].plot(dista,zstr,color=kk,marker=".", markersize=8)

datatoplot = [dire1+'stream3D0.81.dat',dire1+'stream3D0.80.6.dat',dire1+'stream3D0.80.03.dat',dire1+'stream3D0.80.01.dat',dire1+'stream3D0.90.1.dat',dire1+'stream3D0.80.8.dat',dire1+'stream3D0.80.83.dat',dire1+'stream3D0.90.35.dat']

for j,kk in zip(datatoplot,col):
    nn = np.loadtxt(j)

    time = nn[:,0]
    xstr=nn[:,1]
    ystr=nn[:,2]
    zstr=nn[:,3]
  
    
    ax[0].plot(xstr,ystr,color=kk,linewidth=0.8)
    
dire1 = './Data/Transit/T25z0back/'
datatoplot = [dire1+'stream3D0.81.dat',dire1+'stream3D0.80.6.dat',dire1+'stream3D0.80.03.dat',dire1+'stream3D0.80.01.dat',dire1+'stream3D0.90.1.dat',dire1+'stream3D0.80.8.dat',dire1+'stream3D0.80.83.dat',dire1+'stream3D0.90.35.dat']

for j,kk in zip(datatoplot,col):
    nn = np.loadtxt(j)

    time = nn[:,0]
    xstr=nn[:,1]
    ystr=nn[:,2]
    zstr=nn[:,3]
  
    
    ax[0].plot(xstr,ystr,color=kk,linestyle='dashed',linewidth=0.8)

# Energy contour
# =============================================================================
# g='./Data/contourEnergy0.dat' 
# count = 0
# xcontour =  np.zeros(shape=(800))
# ycontour = np.zeros(shape=(800))
# with open(g, 'r') as f: 
#     for i in range(0,7):
#         next(f)  # skip the first line 
#    
#     for line in f: 
#         print(len(line))
#         #  print len(i)  se c'e' una riga vuota in questo modo la salta
#         if len(line) < 10:
#             
#             pass
#         else: 
#             # i.split crea una lista contenente gli elementi della riga come stringhe
#                 li=line.split()
#             
#             # occorre fare un cast per recuperare il valore numerico degli elementi di li
#                 xcontour[count] =float(li[0])
#                 ycontour[count] = float(li[1])
#                 count = count+1
# 
# ax[0].plot(xcontour,ycontour,color='darkblue',marker=".")
# 
# =============================================================================
plt.savefig('figSliceSPherical.png',dpi=200,bbox_inches='tight')






==> FigGlobalDisk/Lm/figZoomTemp.py <==
import numpy as np
import matplotlib.pyplot as plt
import math as mt
from mpl_toolkits.mplot3d import Axes3D



R0scale = 5.2
# Fargo units  useful to move from code units to c.g.s.
AU     = 1.496e13  # Astronomical Unit in [cm] 
GRAVC  = 6.67e-8    # Gravitation Constant in [cm3/g/s2]
RGAS   = 8.314e+07  # Gas Constant
XMSOL  = 1.989e33  # Solar Mass in [gr]
XMSTAR = 1.0       # Amount of Solar Masses
R0     = R0scale*AU    # Unit of distance in cm
SURF0   = (R0*R0) #  surface in cm**2
VOL0    = SURF0*R0 # Volume in cm**3
TIME0  = (mt.sqrt(VOL0 / GRAVC / (XMSTAR*XMSOL)))  # time unit in s
V0     = (R0 / TIME0)  # Velocity in cm/s
XM0    = (XMSOL * XMSTAR)  # Mass unit in g
SIGMA0   = (XM0 / SURF0)  # Density unit in g/cm**2
RHO0   = (XM0 / VOL0)  # Density unit in g/cm**3
TEMP0  =  (V0*V0 / RGAS)


ratio = 1.0  # figure aspect ratio



fig,axs= plt.subplots(ncols=1,nrows=2,figsize=(4,6))
#fig.tight_layout()
plt.subplots_adjust(wspace=0.22)
plt.subplots_adjust(hspace=0.17)
fig.subplots_adjust(left=0.2,right=0.75,bottom=0.1)

# Read data and plot figure
ncols=1
nrows=2


# Panel top left FLI at 100


color=['r','c','m','k']

nr = 448
ni = 59
nth = 1998
dir = '/home/elena/Collaborazioni/Morby/3DStreamlines/LowMass/Out18Sm01/Data/'
rho = np.fromfile(dir+'/gasdens18.dat').reshape(nr,ni,nth)
vrad = np.fromfile(dir+'/gasvrad18.dat').reshape(nr,ni,nth)
vtheta = np.fromfile(dir+'/gasvtheta18.dat').reshape(nr,ni,nth)
temperature =  np.fromfile(dir+'/gastemper18.dat').reshape(nr,ni,nth)

nn = np.loadtxt('./Data/used_rad.dat')
erre = nn[:-1]
mm =  np.loadtxt('./Data/used_theta.dat')
theta = mm[:,1]
mm =  np.loadtxt('./Data/used_phi.dat')
phi = mm[:-1,1]


tempmin = 30
tempmax = 1500
print(phi.shape,theta.shape,erre.shape)

mesh = np.meshgrid(theta,erre)
th,rr = mesh
sigma=np.zeros(shape=(nr,nth))

x = rr*np.cos(th)
y = rr*np.sin(th)
print(x.shape,y.shape)



ax = axs[0]
interval = 100
rmin = 225-interval
rmax = 225+interval
thmin = 999-interval
thmax= 999+interval

figura=ax.pcolormesh(x[rmin:rmax,thmin:thmax]*R0scale,y[rmin:rmax,thmin:thmax]*R0scale,np.log10(temperature[rmin:rmax,ni-1,thmin:thmax]*TEMP0),cmap= 'coolwarm',vmin=mt.log10(tempmin),vmax=np.log10(tempmax)) 

cbar_ax = fig.add_axes([0.82, 0.25, 0.015, 0.5])# format : left, bottom, width, height;
                                                  # all given as fractions

cbar = fig.colorbar(figura, cax=cbar_ax)
cbar.set_label('$\\log10(T) [K]$',fontsize=12)


#ax.plot([0.98,1.02],[-0.02,-0.02],'k--')
#ax.plot([0.98,1.02],[+0.02,+0.02],'k--')
#ax.plot([0.98,0.98],[-0.02,+0.02],'k--')
#ax.plot([1.02,1.02],[-0.02,+0.02],'k--')

nsx = 10
nsy = 10
vthetamid = vtheta[:,ni-2,:]
vradmid =  vrad[:,ni-2,:]


# Add Hill sphere
print("Prepare and plot the Hill sphere")
npoints =50
xsp=np.zeros(shape=(npoints+1))
ysp=np.zeros(shape=(npoints+1))
rpl = 1.0
thpl = 0.0
Hillrad = 0.069
for i in range(0,npoints+1):
    th = float(i)*2.*mt.pi/float(npoints)
    xsp[i] = thpl+Hillrad*mt.cos(th)
    ysp[i] = rpl+Hillrad*mt.sin(th)


ax.plot(ysp*R0scale,xsp*R0scale,lw=1.5,color='black')
ax.set_aspect('equal')
ax=axs[1]

mesh = np.meshgrid(phi[1:],erre)
colat,rr = mesh

z = rr*np.cos(colat)


figura=ax.pcolormesh(rr[rmin:rmax,:]*R0scale,z[rmin:rmax,:]*R0scale,np.log10(temperature[rmin:rmax,1:,int(nth/2)]*TEMP0),cmap= 'coolwarm',vmin=mt.log10(tempmin),vmax=mt.log10(tempmax))

#cbar_ax = fig.add_axes([0.85, 0.1, 0.015, 0.15])# format : left, bottom, width, height;
                                                  # all given as fractions

#cbar = fig.colorbar(figura, cax=cbar_ax)
#cbar.set_label('$\\log10(T) [K]$',fontsize=12)

# Add Hill sphere
print("Prepare and plot the Hill sphere")
npoints =50
xsp=np.zeros(shape=(npoints+1))
zsp=np.zeros(shape=(npoints+1))
rpl = 1.0
zpl = 0.0
Hillrad = 0.069
for i in range(0,npoints+1):
    th = float(i)*mt.pi/float(npoints)
    phi = float(i)*mt.pi/2.0/float(npoints)
    xsp[i] = rpl+Hillrad*mt.cos(th)
    zsp[i] = Hillrad*mt.sin(th)


ax.plot(xsp*R0scale,zsp*R0scale,lw=1.5,color='black')
ax.set_aspect('equal')

y_label=['$y [au]$','$z [au]$']
x_label=['','$x [au]$']


lab_size = 8

for i,j,ax in zip(y_label,x_label,axs.flat):
    ax.set(xlabel=j, ylabel=i)
#    ax.set_title(k,fontsize=11,color='black')
    ax.yaxis.label.set_size(lab_size)
    ax.xaxis.label.set_size(lab_size)
    ax.xaxis.set_tick_params(labelsize=lab_size)
    ax.yaxis.set_tick_params(labelsize=lab_size)

plt.savefig('figZoomTemp.png',dpi=200,bbox_inches='tight')



==> FigGlobalDisk/LmLv/Ene.py <==
import numpy as np
import math as mt
import matplotlib.pyplot as plt
import matplotlib.colors as colors

#from mpl_toolkits.mplot3d import Axes3D 

R0scale = 5.2
# Fargo units  useful to move from code units to c.g.s.
AU     = 1.496e13  # Astronomical Unit in [cm] 
GRAVC  = 6.67e-8    # Gravitation Constant in [cm3/g/s2]
XMSOL  = 1.989e33  # Solar Mass in [gr]
XMSTAR = 1.0       # Amount of Solar Masses
RGAS     = 8.314e+07  # Gas Constant
R0     = R0scale*AU    # Unit of distance in cm
SURF0   = (R0*R0) #  surface in cm**2
VOL0    = SURF0*R0 # Volume in cm**3
TIME0  = (mt.sqrt(VOL0 / GRAVC / (XMSTAR*XMSOL)))  # time unit in s
V0     = (R0 / TIME0)  # Velocity in cm/s
XM0    = (XMSOL * XMSTAR)  # Mass unit in g
SIGMA0   = (XM0 / SURF0)  # Density unit in g/cm**2
RHO0   = (XM0 / VOL0)  # Density unit in g/cm**3
TEMP0 =  V0*V0/RGAS  # Temperature unit in Kelvin
gamma = 1.41
MU  = 2.3  # Mean molecular weight 
R = 1   # Universal Gas Constant in code units 

cv =  R/MU/(gamma-1.0);

ratio = 1.0
fig, ax = plt.subplots(ncols=2,nrows=1,figsize=(5,4)) #sharey=True, sharex=True)
fig.tight_layout()
#plt.subplots_adjust(wspace=0.22)
#plt.subplots_adjust(hspace=0.25)
fig.subplots_adjust(left=0.06,right=0.92,bottom=0.13)




r_Hill = 0.069
mplanet = 1.e-3
smooth = 0.1*r_Hill

G = 1
Omegap = mt.sqrt(1+mplanet)
plotdens = 0  # choose 1 if you want a density plot

dire = './Data/Target/'
mm = np.loadtxt(dire+'rad.dat')
radii = mm[:]
mm =  np.loadtxt(dire+'theta.dat')
azim = mm[:]
mm =  np.loadtxt(dire+'phi.dat')
colat = mm[:]

nflir = len(radii)
nflith = len(azim)
nfliz = len(colat)

print('Dimensions of the problem:',nflir,nflith,nfliz)

spherical = 0
cartesian  = 1
num = 50
sigmamin = -15 # for vmin in im
sigmamax = -8  # for vmax in im
tempmin = 10.
tempmax =1000.


vrad_grid = np.fromfile(dire+'gasvrad'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vtheta_grid = np.fromfile(dire+'gasvtheta'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vphi_grid =  np.fromfile(dire+'gasvphi'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
   

vx =  np.fromfile(dire+'gasvx'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vy =  np.fromfile(dire+'gasvy'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vz =  np.fromfile(dire+'gasvz'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
 
   
rhot_grid = np.fromfile(dire+'gasdens'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
temp_grid = np.fromfile(dire+'gastemper'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
ang_mom_grid = np.fromfile(dire+'specangmom'+str(num)+'.dat').reshape(nflir,nfliz,nflith)

sound_speed = np.sqrt((gamma-1)*temp_grid*cv)

print('Diminsions of temp grid:',temp_grid.shape)

if spherical :
   vx = np.zeros(shape=(nflir,nfliz,nflith))
   vy = np.zeros(shape=(nflir,nfliz,nflith))
   vz =  np.zeros(shape=(nflir,nfliz,nflith))
  
   print('Compute velocities in cartesian coordinates')
   for i in range(0,nflir):
      for h in range(0,nfliz):
         for j in range(0,nflith):
            vx[i,h,j]  = vrad_grid[i,h,j]*np.cos(azim[j])*np.sin(colat[h])-vtheta_grid[i,h,j]*np.sin(azim[j])*np.sin(colat[h])+vphi_grid[i,h,j]*np.cos(azim[j])*np.cos(colat[h])
            vy[i,h,j] = vrad_grid[i,h,j]*np.sin(azim[j])*np.sin(colat[h])+vtheta_grid[i,h,j]*np.cos(azim[j])*np.sin(colat[h])+vphi_grid[i,h,j]*np.sin(azim[j])*np.cos(colat[h])
            vz[i,h,j] = vrad_grid[i,h,j]*np.cos(colat[h])-vphi_grid[i,h,j]*np.sin(colat[h])
          
flow_rad_grid = vrad_grid*rhot_grid
flow_phi_grid = vphi_grid*rhot_grid




vp_mean = flow_phi_grid.mean(axis=-1)
vr_mean = flow_rad_grid.mean(axis=-1)
rhot_mean = rhot_grid.mean(axis=-1)
temp_mean = temp_grid.mean(axis=-1)
sound_speed_mean = sound_speed.mean(axis=-1)
ang_mom_mean =  ang_mom_grid.mean(axis=-1)
print('Min and max of ang mom normalized over Keplerian:',ang_mom_mean.min(),ang_mom_mean.max())

vp_mean /= rhot_mean  # Weight polar flow with averaged density
vr_mean /= rhot_mean  # Weight radial flow with averaged density

vp_mean /=sound_speed_mean
vr_mean /=sound_speed_mean

#vp_mean = vphi_grid[:,:,(int)(nflith/2)]
#vr_mean = vrad_grid[:,:,(int)(nflith/2)]
#rhot_mean = rhot_grid[:,:,(int)(nflith/2)]

col,radius = np.meshgrid(colat,radii)
X = radius*np.sin(col)
Z = radius*np.cos(col)
x = X[::2,::2]/r_Hill
z = Z[::2,::2]/r_Hill
R=np.sqrt(X*X+Z*Z)+1e-16
vx_vert = +vp_mean*Z/R+vr_mean*X/R
vz_vert =  -vp_mean*X/R+vr_mean*Z/R
vx_plot = vx_vert[::2,::2]
vz_plot = vz_vert[::2,::2]


# For the kinetic energy we need non azimuthally averaged non density wighted values

vx_non_weight = vphi_grid.mean(axis=-1)*Z/R+vrad_grid.mean(axis=-1)*X/R
vz_non_weight = -vphi_grid.mean(axis=-1)*X/R+vrad_grid.mean(axis=-1)*Z/R

#kinetic_ene = 0.5*(vx_vert*vx_vert+vz_vert*vz_vert)
kinetic_ene = 0.5*(vx_non_weight*vx_non_weight+vz_non_weight*vz_non_weight)


pot_rhill = G*mplanet/r_Hill + 1.5*r_Hill*r_Hill
distance = R
rsmooth = distance/smooth
pot_smoothed = -(G*mplanet/distance)*(pow(rsmooth,4.0)-2.*pow(rsmooth,3.0)+2.*rsmooth);
potential_energy =np.where(distance < smooth, pot_smoothed,-G*mplanet/distance)


print(kinetic_ene.shape,potential_energy.shape)
ene_grid = cv*temp_grid.mean(axis=-1)+kinetic_ene+potential_energy- 1.5*X*X
#ene_grid[:,:] +=pot_rhill

X /=r_Hill
Z /=r_Hill

norm = vz_plot/sound_speed_mean[::2,::2]  # np.sqrt(vx_plot*vx_plot+vz_plot*vz_plot)
if plotdens:
 im=ax[1].pcolormesh(X,Z,np.log10(rhot_mean*RHO0),cmap='viridis',vmin=sigmamin,vmax=sigmamax)  #shading='nearest')
else:
 im=ax[1].pcolormesh(X,Z,np.log10(temp_mean*TEMP0),cmap='coolwarm',vmin=mt.log10(tempmin),vmax=mt.log10(tempmax)) 
 # im = ax[1].pcolormesh(X,Z,ang_mom_mean,cmap='coolwarm',vmin=0,vmax=1)
  
NORMZ = colors.Normalize(vmin=-1.0, vmax=0.5)
im2=ax[1].quiver(x,z,vx_plot,vz_plot,norm,cmap='PRGn',norm=NORMZ,scale_units='xy', scale=25)    #RdGy
ax[1].set_aspect(ratio)
cont=ax[1].contour(X,Z,ang_mom_mean, levels=[0.3,0.6,0.8],linewidths=0.8,colors=('k', 'k', 'k'))          #,cmap='copper')  
ax[1].clabel(cont,fmt='%3.1f', colors='black', fontsize=7)                                  #levels=[0],cmap='coppe')


# Midplane plot
azimuth,rad = np.meshgrid(azim,radii)
X=rad*np.cos(azimuth)
Y=rad*np.sin(azimuth)

kinetic_ene = 0.5*(vx[:,nfliz-1,:]*vx[:,nfliz-1,:]+vy[:,nfliz-1,:]*vy[:,nfliz-1,:])


pot_rhill = G*mplanet/r_Hill + 1.5*r_Hill*r_Hill
distance = np.sqrt(X*X+Y*Y)
rsmooth = distance/smooth
pot_smoothed = -(G*mplanet/distance)*(pow(rsmooth,4.0)-2.*pow(rsmooth,3.0)+2.*rsmooth);
potential_energy =np.where(distance < smooth, pot_smoothed,-G*mplanet/distance)


print(kinetic_ene.shape,potential_energy.shape)
ene_grid = cv*temp_grid[:,nfliz-1,:]+kinetic_ene+potential_energy
#ene_grid[:,:] +=pot_rhill



ene_grid =-1.5*X*X+potential_energy+1.0*kinetic_ene+cv*temp_grid[:,nfliz-1,:]
ene_grid2 =- 1.5*X*X+potential_energy+1.0*kinetic_ene
print('Ene midplane min and max',ene_grid.min(),ene_grid.max())
X /=r_Hill
Y/=r_Hill
cont =ax[0].contour(X,Y,ene_grid,levels=[-0.03,-0.02,-0.01],linewidths=0.8,colors=('k', 'k', 'k'))  #cmap='copper')
ax[0].clabel(cont,fmt='%5.3f', colors='black', fontsize=7)

#ax[0].contour(X,Y,ene_grid2,levels=[-0.05,-0.025,-0.015],clinewidths=2,cmap='copper')


space = 4
x = X[::space,:-1:space]
y = Y[::space,:-1:space]
vx_plot = vx[::space,nfliz-1,:-1:space]
vy_plot = vy[::space,nfliz-1,:-1:space]

for i in range(0,nflir):
   for j in range(0,nflith):
      if(rhot_grid[i,nfliz-2,j] < 0):
         print(i,j,rhot_grid[i,nfliz-1,j])
         
if plotdens:
   im=ax[0].pcolormesh(X,Y,np.log10(rhot_grid[:,nfliz-1,:]*RHO0),cmap='viridis',vmin=sigmamin,vmax=sigmamax)   #,shading='nearest')
else:
   im=ax[0].pcolormesh(X,Y,np.log10(temp_grid[:,nfliz-1,:]*TEMP0),cmap='coolwarm',vmin=mt.log10(tempmin),vmax=mt.log10(tempmax))  
  #  im=ax[0].pcolormesh(X,Y,ene_grid,cmap='copper',vmin=ene_grid.min(),vmax=ene_grid.max())
ax[0].quiver(x,y,vx_plot,vy_plot,color='grey',units='xy',scale=0.8)
ax[0].set_aspect(ratio)



# add labels
y_label=['y [$R_H$]','z [$R_H$]']
x_label= ['x [$R_H$]','$\\tilde R [R_H]$']
for i,j,axs,k in zip(y_label,x_label,ax.flat,range(0,2)):
    axs.set(xlabel=j, ylabel=i)
    axs.yaxis.label.set_size(6)
    axs.xaxis.label.set_size(6)
    axs.xaxis.set_tick_params(labelsize=6)
    axs.yaxis.set_tick_params(labelsize=6)
 #   timetext = 't='+str(int(physical_time[k]*timefactor))+' yr'
 #   ax.set_title(timetext,fontsize=11,color='black')


# add colorbars ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
fig.subplots_adjust(left=0.06,right=0.9,bottom=0.13)

cbar_ax = fig.add_axes([0.93, 0.25, 0.01, 0.25])# format : left, bottom, width, height;
                                                  # all given as fractions

cbar = fig.colorbar(im,cax=cbar_ax,ticks=[1,2,3])
tick_font_size = 6
cbar.ax.tick_params(rotation=90)
cbar.ax.tick_params(labelsize=tick_font_size)
if plotdens:
   cbar.set_label('$\\log(\\rho) [g/cm^3]$',fontsize=7)
else:
   cbar.set_label('$\\log T [^{\circ}K]$',fontsize=7)


cbar_ax2 = fig.add_axes([0.93, 0.6, 0.01, 0.25])# format : left, bottom, width, height;
tick_font_size2 = 6

cbar2 = fig.colorbar(im2, cax=cbar_ax2,ticks=[-1,-0.5, 0, 0.5],) 
cbar2.ax.tick_params(rotation=90)
cbar2.ax.tick_params(labelsize=tick_font_size2)
cbar2.set_label('$<v_z>_{\\rho}/c_s$',fontsize=7)                                        # all given as fractions

dire = './Data/Transit/T25/'
dire1 = './Data/Transit/T25/'
datatoplot = [dire+'stream3Dini0.81.0.dat',dire+'stream3Dini0.80.6.dat',dire+'stream3Dini0.80.03.dat',dire+'stream3Dini0.80.01.dat',dire+'stream3Dini0.90.1.dat',dire1+'stream3Dini0.80.8.dat',dire1+'stream3Dini0.80.83.dat',dire+'stream3Dini0.90.35.dat']
#plt.show()

col = ['yellow','c','violet','brown','orange','m','green','k']
for j,kk in zip(datatoplot,col):
    nn = np.loadtxt(j)

    time = nn[0]
    xstr=nn[1]
    ystr=nn[2]
    zstr=nn[3]
  
    
    ax[0].plot(xstr,ystr,color=kk,marker=".", markersize=8)
    dista = mt.sqrt(xstr**2+ystr**2)
    print('Dista on x y, z',dista,zstr)
    ax[1].plot(dista,zstr,color=kk,marker=".", markersize=8)


# Energy contour
# =============================================================================
# g='./Data/contourEnergy0.dat' 
# count = 0
# xcontour =  np.zeros(shape=(800))
# ycontour = np.zeros(shape=(800))
# with open(g, 'r') as f: 
#     for i in range(0,7):
#         next(f)  # skip the first line 
#    
#     for line in f: 
#         print(len(line))
#         #  print len(i)  se c'e' una riga vuota in questo modo la salta
#         if len(line) < 10:
#             
#             pass
#         else: 
#             # i.split crea una lista contenente gli elementi della riga come stringhe
#                 li=line.split()
#             
#             # occorre fare un cast per recuperare il valore numerico degli elementi di li
#                 xcontour[count] =float(li[0])
#                 ycontour[count] = float(li[1])
#                 count = count+1
# 
# ax[0].plot(xcontour,ycontour,color='darkblue',marker=".")
# 
# =============================================================================
plt.savefig('figSliceSPherical.png',dpi=200,bbox_inches='tight')






==> FigGlobalDisk/Nominal/Ene.py <==
import numpy as np
import math as mt
import matplotlib.pyplot as plt
import matplotlib.colors as colors

#from mpl_toolkits.mplot3d import Axes3D 

R0scale = 5.2
# Fargo units  useful to move from code units to c.g.s.
AU     = 1.496e13  # Astronomical Unit in [cm] 
GRAVC  = 6.67e-8    # Gravitation Constant in [cm3/g/s2]
XMSOL  = 1.989e33  # Solar Mass in [gr]
XMSTAR = 1.0       # Amount of Solar Masses
RGAS     = 8.314e+07  # Gas Constant
R0     = R0scale*AU    # Unit of distance in cm
SURF0   = (R0*R0) #  surface in cm**2
VOL0    = SURF0*R0 # Volume in cm**3
TIME0  = (mt.sqrt(VOL0 / GRAVC / (XMSTAR*XMSOL)))  # time unit in s
V0     = (R0 / TIME0)  # Velocity in cm/s
XM0    = (XMSOL * XMSTAR)  # Mass unit in g
SIGMA0   = (XM0 / SURF0)  # Density unit in g/cm**2
RHO0   = (XM0 / VOL0)  # Density unit in g/cm**3
TEMP0 =  V0*V0/RGAS  # Temperature unit in Kelvin
gamma = 1.41
MU  = 2.3  # Mean molecular weight 
R = 1   # Universal Gas Constant in code units 

cv =  R/MU/(gamma-1.0);

ratio = 1.0
fig, ax = plt.subplots(ncols=2,nrows=1,figsize=(5,4)) #sharey=True, sharex=True)
fig.tight_layout()
#plt.subplots_adjust(wspace=0.22)
#plt.subplots_adjust(hspace=0.25)
fig.subplots_adjust(left=0.06,right=0.92,bottom=0.13)

xmin=1.2
ax[0].set_xlim(-xmin,xmin)
ax[0].set_ylim(-xmin,xmin)


r_Hill = 0.069
mplanet = 1.e-3
smooth = 0.1*r_Hill

G = 1
Omegap = mt.sqrt(1+mplanet)
plotdens = 0  # choose 1 if you want a density plot

dire = './Data/Target/'
mm = np.loadtxt(dire+'rad.dat')
radii = mm[:]
mm =  np.loadtxt(dire+'theta.dat')
azim = mm[:]
mm =  np.loadtxt(dire+'phi.dat')
colat = mm[:]

nflir = len(radii)
nflith = len(azim)
nfliz = len(colat)

print('Dimensions of the problem:',nflir,nflith,nfliz)

spherical = 0
cartesian  = 1
num = 50
sigmamin = -15 # for vmin in im
sigmamax = -8  # for vmax in im
tempmin = 10.
tempmax =1000.


vrad_grid = np.fromfile(dire+'gasvrad'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vtheta_grid = np.fromfile(dire+'gasvtheta'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vphi_grid =  np.fromfile(dire+'gasvphi'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
   

vx =  np.fromfile(dire+'gasvx'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vy =  np.fromfile(dire+'gasvy'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
vz =  np.fromfile(dire+'gasvz'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
 
   
rhot_grid = np.fromfile(dire+'gasdens'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
temp_grid = np.fromfile(dire+'gastemper'+str(num)+'.dat').reshape(nflir,nfliz,nflith)
ang_mom_grid = np.fromfile(dire+'specangmom'+str(num)+'.dat').reshape(nflir,nfliz,nflith)

sound_speed = np.sqrt((gamma-1)*temp_grid*cv)

print('Diminsions of temp grid:',temp_grid.shape)

if spherical :
   vx = np.zeros(shape=(nflir,nfliz,nflith))
   vy = np.zeros(shape=(nflir,nfliz,nflith))
   vz =  np.zeros(shape=(nflir,nfliz,nflith))
  
   print('Compute velocities in cartesian coordinates')
   for i in range(0,nflir):
      for h in range(0,nfliz):
         for j in range(0,nflith):
            vx[i,h,j]  = vrad_grid[i,h,j]*np.cos(azim[j])*np.sin(colat[h])-vtheta_grid[i,h,j]*np.sin(azim[j])*np.sin(colat[h])+vphi_grid[i,h,j]*np.cos(azim[j])*np.cos(colat[h])
            vy[i,h,j] = vrad_grid[i,h,j]*np.sin(azim[j])*np.sin(colat[h])+vtheta_grid[i,h,j]*np.cos(azim[j])*np.sin(colat[h])+vphi_grid[i,h,j]*np.sin(azim[j])*np.cos(colat[h])
            vz[i,h,j] = vrad_grid[i,h,j]*np.cos(colat[h])-vphi_grid[i,h,j]*np.sin(colat[h])
          
flow_rad_grid = vrad_grid*rhot_grid
flow_phi_grid = vphi_grid*rhot_grid




vp_mean = flow_phi_grid.mean(axis=-1)
vr_mean = flow_rad_grid.mean(axis=-1)
rhot_mean = rhot_grid.mean(axis=-1)
temp_mean = temp_grid.mean(axis=-1)
sound_speed_mean = sound_speed.mean(axis=-1)
ang_mom_mean =  ang_mom_grid.mean(axis=-1)
print('Min and max of ang mom normalized over Keplerian:',ang_mom_mean.min(),ang_mom_mean.max())

vp_mean /= rhot_mean  # Weight polar flow with averaged density
vr_mean /= rhot_mean  # Weight radial flow with averaged density

vp_mean /=sound_speed_mean
vr_mean /=sound_speed_mean

#vp_mean = vphi_grid[:,:,(int)(nflith/2)]
#vr_mean = vrad_grid[:,:,(int)(nflith/2)]
#rhot_mean = rhot_grid[:,:,(int)(nflith/2)]

col,radius = np.meshgrid(colat,radii)
X = radius*np.sin(col)
Z = radius*np.cos(col)
x = X[::2,::2]/r_Hill
z = Z[::2,::2]/r_Hill
R=np.sqrt(X*X+Z*Z)+1e-16
vx_vert = +vp_mean*Z/R+vr_mean*X/R
vz_vert =  -vp_mean*X/R+vr_mean*Z/R
vx_plot = vx_vert[::2,::2]
vz_plot = vz_vert[::2,::2]


# For the kinetic energy we need non azimuthally averaged non density wighted values

vx_non_weight = vphi_grid.mean(axis=-1)*Z/R+vrad_grid.mean(axis=-1)*X/R
vz_non_weight = -vphi_grid.mean(axis=-1)*X/R+vrad_grid.mean(axis=-1)*Z/R

#kinetic_ene = 0.5*(vx_vert*vx_vert+vz_vert*vz_vert)
kinetic_ene = 0.5*(vx_non_weight*vx_non_weight+vz_non_weight*vz_non_weight)


pot_rhill = G*mplanet/r_Hill + 1.5*r_Hill*r_Hill
distance = R
rsmooth = distance/smooth
pot_smoothed = -(G*mplanet/distance)*(pow(rsmooth,4.0)-2.*pow(rsmooth,3.0)+2.*rsmooth);
potential_energy =np.where(distance < smooth, pot_smoothed,-G*mplanet/distance)


print(kinetic_ene.shape,potential_energy.shape)
ene_grid = cv*temp_grid.mean(axis=-1)+kinetic_ene+potential_energy- 1.5*X*X
#ene_grid[:,:] +=pot_rhill

X /=r_Hill
Z /=r_Hill

norm = vz_plot/sound_speed_mean[::2,::2]  # np.sqrt(vx_plot*vx_plot+vz_plot*vz_plot)
if plotdens:
 im=ax[1].pcolormesh(X,Z,np.log10(rhot_mean*RHO0),cmap='viridis',vmin=sigmamin,vmax=sigmamax)  #shading='nearest')
else:
 im=ax[1].pcolormesh(X,Z,np.log10(temp_mean*TEMP0),cmap='coolwarm',vmin=mt.log10(tempmin),vmax=mt.log10(tempmax)) 
 # im = ax[1].pcolormesh(X,Z,ang_mom_mean,cmap='coolwarm',vmin=0,vmax=1)
  
NORMZ = colors.Normalize(vmin=-2.0, vmax=2.0)
im2=ax[1].quiver(x,z,vx_plot,vz_plot,norm,cmap='PRGn',norm=NORMZ,scale_units='xy', scale=20)    #RdGy
ax[1].set_aspect(ratio)
cont=ax[1].contour(X,Z,ang_mom_mean, levels=[0.3,0.6,0.8],linewidths=0.8,colors=('k', 'k', 'k'))          #,cmap='copper')  
ax[1].clabel(cont,fmt='%3.1f', colors='black', fontsize=7)                                  #levels=[0],cmap='coppe')


# Midplane plot
azimuth,rad = np.meshgrid(azim,radii)
X=rad*np.cos(azimuth)
Y=rad*np.sin(azimuth)

kinetic_ene = 0.5*(vx[:,nfliz-1,:]*vx[:,nfliz-1,:]+vy[:,nfliz-1,:]*vy[:,nfliz-1,:])


pot_rhill = G*mplanet/r_Hill + 1.5*r_Hill*r_Hill
distance = np.sqrt(X*X+Y*Y)
rsmooth = distance/smooth
pot_smoothed = -(G*mplanet/distance)*(pow(rsmooth,4.0)-2.*pow(rsmooth,3.0)+2.*rsmooth);
potential_energy =np.where(distance < smooth, pot_smoothed,-G*mplanet/distance)


print(kinetic_ene.shape,potential_energy.shape)
ene_grid = cv*temp_grid[:,nfliz-1,:]+kinetic_ene+potential_energy
#ene_grid[:,:] +=pot_rhill



ene_grid =-1.5*X*X+potential_energy+1.0*kinetic_ene+cv*temp_grid[:,nfliz-1,:]
ene_grid2 = -1.5*X*X+potential_energy+1.0*kinetic_ene
print('Ene midplane min and max',ene_grid.min(),ene_grid.max())
X /=r_Hill
Y/=r_Hill
cont =ax[0].contour(X,Y,ene_grid,levels=[-0.03,-0.01],linewidths=0.8,colors=('k', 'k'))  #cmap='copper')
ax[0].clabel(cont,fmt='%5.3f', colors='black', fontsize=7)

#cont=ax[0].contour(X,Y,ene_grid2,levels=[-0.05,-0.025,-0.015],clinewidths=2,cmap='copper')


space = 4
x = X[::space,:-1:space]
y = Y[::space,:-1:space]
vx_plot = vx[::space,nfliz-1,:-1:space]
vy_plot = vy[::space,nfliz-1,:-1:space]

for i in range(0,nflir):
   for j in range(0,nflith):
      if(rhot_grid[i,nfliz-2,j] < 0):
         print(i,j,rhot_grid[i,nfliz-1,j])
         
if plotdens:
   im=ax[0].pcolormesh(X,Y,np.log10(rhot_grid[:,nfliz-1,:]*RHO0),cmap='viridis',vmin=sigmamin,vmax=sigmamax)   #,shading='nearest')
else:
   im=ax[0].pcolormesh(X,Y,np.log10(temp_grid[:,nfliz-1,:]*TEMP0),cmap='coolwarm',vmin=mt.log10(tempmin),vmax=mt.log10(tempmax))  
  #  im=ax[0].pcolormesh(X,Y,ene_grid,cmap='copper',vmin=ene_grid.min(),vmax=ene_grid.max())
ax[0].quiver(x,y,vx_plot,vy_plot,color='grey',units='xy',scale=0.9)
ax[0].set_aspect(ratio)





# add labels
y_label=['y [$R_H$]','z [$R_H$]']
x_label= ['x [$R_H$]','$\\tilde R [R_H]$']
for i,j,axs,k in zip(y_label,x_label,ax.flat,range(0,2)):
    axs.set(xlabel=j, ylabel=i)
    axs.yaxis.label.set_size(6)
    axs.xaxis.label.set_size(6)
    axs.xaxis.set_tick_params(labelsize=6)
    axs.yaxis.set_tick_params(labelsize=6)
 #   timetext = 't='+str(int(physical_time[k]*timefactor))+' yr'
 #   ax.set_title(timetext,fontsize=11,color='black')


# add colorbars ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
fig.subplots_adjust(left=0.06,right=0.9,bottom=0.13)

cbar_ax = fig.add_axes([0.93, 0.25, 0.01, 0.25])# format : left, bottom, width, height;
                                                  # all given as fractions

cbar = fig.colorbar(im,cax=cbar_ax,ticks=[1,2,3])
tick_font_size = 6
cbar.ax.tick_params(rotation=90)
cbar.ax.tick_params(labelsize=tick_font_size)
if plotdens:
   cbar.set_label('$\\log(\\rho) [g/cm^3]$',fontsize=7)
else:
   cbar.set_label('$\\log T [^{\circ}K]$',fontsize=7)


cbar_ax2 = fig.add_axes([0.93, 0.6, 0.01, 0.25])# format : left, bottom, width, height;
tick_font_size2 = 6

cbar2 = fig.colorbar(im2, cax=cbar_ax2,ticks=[-2,-1, 0, 1,2],) 
cbar2.ax.tick_params(rotation=90)
cbar2.ax.tick_params(labelsize=tick_font_size2)
cbar2.set_label('$<v_z>_{\\rho}/c_s$',fontsize=7)                                        # all given as fractions

dire = './Data/Transit/T25/'
dire1 = './Data/Transit/T25z0/'
datatoplot = [dire+'stream3Dini0.81.dat',dire+'stream3Dini0.80.6.dat',dire+'stream3Dini0.80.03.dat',dire+'stream3Dini0.80.01.dat',dire+'stream3Dini0.90.1.dat',dire+'stream3Dini0.80.8.dat',dire+'stream3Dini0.80.83.dat',dire+'stream3Dini0.90.35.dat']
#plt.show()

col = ['yellow','c','violet','brown','orange','m','green','k']
for j,kk in zip(datatoplot,col):
    nn = np.loadtxt(j)

    time = nn[0]
    xstr=nn[1]
    ystr=nn[2]
    zstr=nn[3]
  
    
    ax[0].plot(xstr,ystr,color=kk,marker=".", markersize=8)
    dista = mt.sqrt(xstr**2+ystr**2)
    dista3D = mt.sqrt(xstr**2+ystr**2+zstr*zstr)
    print('Dista on x y, dista3D',dista,dista3D)
    ax[1].plot(dista,zstr,color=kk,marker=".", markersize=8)

datatoplot = [dire1+'stream3D0.81.dat',dire1+'stream3D0.80.6.dat',dire1+'stream3D0.80.03.dat',dire1+'stream3D0.80.01.dat',dire1+'stream3D0.90.1.dat',dire1+'stream3D0.80.8.dat',dire1+'stream3D0.80.83.dat',dire1+'stream3D0.90.35.dat']

for j,kk in zip(datatoplot,col):
    nn = np.loadtxt(j)

    time = nn[:,0]
    xstr=nn[:,1]
    ystr=nn[:,2]
    zstr=nn[:,3]
  
    
    ax[0].plot(xstr,ystr,color=kk,linewidth=0.8)
    
dire1 = './Data/Transit/T25z0back/'
datatoplot = [dire1+'stream3D0.81.dat',dire1+'stream3D0.80.6.dat',dire1+'stream3D0.80.03.dat',dire1+'stream3D0.80.01.dat',dire1+'stream3D0.90.1.dat',dire1+'stream3D0.80.8.dat',dire1+'stream3D0.80.83.dat',dire1+'stream3D0.90.35.dat']

for j,kk in zip(datatoplot,col):
    nn = np.loadtxt(j)

    time = nn[:,0]
    xstr=nn[:,1]
    ystr=nn[:,2]
    zstr=nn[:,3]
  
    
    ax[0].plot(xstr,ystr,color=kk,linestyle='dashed',linewidth=0.8)

# Energy contour
# =============================================================================
# g='./Data/contourEnergy0.dat' 
# count = 0
# xcontour =  np.zeros(shape=(800))
# ycontour = np.zeros(shape=(800))
# with open(g, 'r') as f: 
#     for i in range(0,7):
#         next(f)  # skip the first line 
#    
#     for line in f: 
#         print(len(line))
#         #  print len(i)  se c'e' una riga vuota in questo modo la salta
#         if len(line) < 10:
#             
#             pass
#         else: 
#             # i.split crea una lista contenente gli elementi della riga come stringhe
#                 li=line.split()
#             
#             # occorre fare un cast per recuperare il valore numerico degli elementi di li
#                 xcontour[count] =float(li[0])
#                 ycontour[count] = float(li[1])
#                 count = count+1
# 
# ax[0].plot(xcontour,ycontour,color='darkblue',marker=".")
# 
# =============================================================================
plt.savefig('figSliceSPherical.png',dpi=200,bbox_inches='tight')





